IFU Spectroscopic Study of the Planetary Nebula Abell 30: Mapping the Ionisation and Kinematic Structure of the Inner Complex

This work presents integrated flux and velocity channel maps of the planetary nebula Abell 30 (A30) inner knot system. The observations were taken with the INTEGRAL spectrograph at the William Herschel Telescope (WHT). Our IFU data cube partially covers knots J1, J2, and completely covers knots J3, J4 in the system. Optical Recombination Lines of C II, He I, He II, N III, O II and Collisionally Excited Lines of [Ar IV], [Ar V], [N II], [Ne III], [Ne IV], and [O III] were detected. Our integrated flux maps visualise the ionisation structure and the chemical inhomogeneity in the system previously reported by other groups. We find that ORLs are concentrated in the polar region (J1, J3), whereas the equatorial knots (J2, J4) are dominated by CELs. The flux ratio map of the diagnostic [O III] lambda 5007/4363 Angstrom lines reveals the electron temperature distribution, which shows cold cores of 15,000 K in knots J3 and J4 surrounded by a hot outer layer of above 20,000 K. Our channel maps show positive and negative velocity excursions from the systemic value among the ions. Several ions show variation in their velocity structures from their lower-energy-level counterparts, including [Ar IV] and [Ar V], [Ne III] and [Ne IV], and He I and He II. New recurrent velocity structures are identified in the low-density regions where the ions move much faster compared to their surrounding environments. The velocity dispersion measurements highlight extreme turbulence in some of the ions (sigma_vrad approx 140 km/s), consistent with supersonic/hypersonic motion driven by shocks. The forbidden line species [N II] exhibits lower turbulence (sigma_vrad approx 50-60 km/s), tracing denser, less-turbulent gases. Based on our data, we conclude both the ionisation and kinematic studies hint at shock heating and multiple ejection history in the evolutionary pathway of A30.

==> Definitions/fix_eps.py <==
# fix_eps.py
import os

def fix_eps_newline(eps_file_path):
    """
    Ensures an .eps file ends with a newline character.
    Returns True if fixed, False if already OK, None if error.
    """
    try:
        # Check if file exists
        if not os.path.exists(eps_file_path):
            print(f"✗ File not found: {eps_file_path}")
            return None
        
        # Get file size
        file_size = os.path.getsize(eps_file_path)
        if file_size == 0:
            print(f"⚠ Warning: Empty file: {eps_file_path}")
            return False
        
        # Read last character
        with open(eps_file_path, 'rb+') as f:
            f.seek(-1, 2)  # Move to last byte
            last_char = f.read(1)
            
            if last_char != b'\n':
                f.write(b'\n')
                print(f"✓ Fixed (added newline): {eps_file_path}")
                return True
            else:
                print(f"✓ Already OK: {eps_file_path}")
                return False
                
    except Exception as e:
        print(f"✗ Error processing {eps_file_path}: {e}")
        return None

# --- Apply to the specific files from your log ---
if __name__ == "__main__":
    print(f"Working directory: {os.getcwd()}")
    
    # The EPS files that showed warnings in your log
    eps_files_to_check = [
        "Definitions/galaxies-logo.eps",
        "Definitions/logo-mdpi.eps"
    ]
    
    print("\nChecking EPS files:")
    results = []
    for eps_file in eps_files_to_check:
        result = fix_eps_newline(eps_file)
        results.append((eps_file, result))
    
    # Summary
    print("\n" + "="*50)
    print("SUMMARY:")
    fixed = sum(1 for _, r in results if r is True)
    ok = sum(1 for _, r in results if r is False)
    errors = sum(1 for _, r in results if r is None)
    
    print(f"Fixed: {fixed} files")
    print(f"Already OK: {ok} files")
    print(f"Errors/Not found: {errors} files")
    
    if errors > 0:
        print("\nFiles with issues:")
        for fname, result in results:
            if result is None:
                print(f"  {fname}")

==> rename_refs.py <==
# rename_refs.py
import re
import os
import shutil

def update_tex_references(tex_file_path):
    """
    Reads a .tex file, finds all \includegraphics commands,
    and replaces square brackets [] with underscores _ in the filenames.
    Creates a backup of the original file.
    """
    # Check if file exists
    if not os.path.exists(tex_file_path):
        print(f"ERROR: File not found: {tex_file_path}")
        print("Please ensure you're running this script from the correct directory.")
        return
    
    # Create a backup copy
    backup_path = tex_file_path + '.backup'
    shutil.copy2(tex_file_path, backup_path)
    print(f"Backup created at: {backup_path}")
    
    # Read the original file
    with open(tex_file_path, 'r', encoding='utf-8') as f:
        content = f.read()
    
    # Count changes before
    pattern = r'\\includegraphics\s*(?:\[.*?\])?\s*\{(.*?)\}'
    old_matches = re.findall(pattern, content)
    print(f"Found {len(old_matches)} \\includegraphics commands to process.")
    
    # Define a function to rename within the matched pattern
    def rename_filename(match):
        old_filename = match.group(1)
        # Replace [ and ] with _
        new_filename = old_filename.replace('[', '_').replace(']', '_')
        return match.group(0).replace(old_filename, new_filename)
    
    # Apply the replacement
    updated_content = re.sub(pattern, rename_filename, content)
    
    # Count changes after
    new_matches = re.findall(pattern, updated_content)
    changes_made = sum(1 for old, new in zip(old_matches, new_matches) if old != new)
    print(f"Made {changes_made} filename replacements.")
    
    # Write the updated content back
    with open(tex_file_path, 'w', encoding='utf-8') as f:
        f.write(updated_content)
    
    print(f"✓ Updated references written to: {tex_file_path}")
    
    # Show a few examples of changes
    print("\nSample changes:")
    for i, (old, new) in enumerate(zip(old_matches, new_matches)):
        if old != new:
            print(f"  '{old}' → '{new}'")
        if i >= 4:  # Show max 5 examples
            break

# --- HOW TO USE ---
# Run this script from your galaxies-3055450_2 directory
if __name__ == "__main__":
    # Your main .tex file - update if your filename is different
    your_tex_file = "galaxies-3055450-english.tex"
    
    print(f"Working directory: {os.getcwd()}")
    print(f"Looking for: {your_tex_file}")
    
    update_tex_references(your_tex_file)
    
    print("\n" + "="*50)
    print("NEXT STEP: Check the updated .tex file, then re-upload it to arXiv.")
